Subspace Leakage Analysis and Improved DOA Estimation with Small Sample Size

Classical methods of DOA estimation such as the MUSIC algorithm are based on estimating the signal and noise subspaces from the sample covariance matrix. For a small number of samples, such methods are exposed to performance breakdown, as the sample covariance matrix can largely deviate from the true covariance matrix. In this paper, the problem of DOA estimation performance breakdown is investigated. We consider the structure of the sample covariance matrix and the dynamics of the root-MUSIC algorithm. The performance breakdown in the threshold region is associated with the subspace leakage where some portion of the true signal subspace resides in the estimated noise subspace. In this paper, the subspace leakage is theoretically derived. We also propose a two-step method which improves the performance by modifying the sample covariance matrix such that the amount of the subspace leakage is reduced. Furthermore, we introduce a phenomenon named as root-swap which occurs in the root-MUSIC algorithm in the low sample size region and degrades the performance of the DOA estimation. A new method is then proposed to alleviate this problem. Numerical examples and simulation results are given for uncorrelated and correlated sources to illustrate the improvement achieved by the proposed methods. Moreover, the proposed algorithms are combined with the pseudo-noise resampling method to further improve the performance.

==> SubLeakFigs/CMSE_M10_N10_c09_plot.m <==
% Load M10_N10_c09.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];


% First, plot the curves invisibly to generate the legend.

ix = 8:18; % --> SNR: 14:2:34
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'-+','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.v','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);

plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'-x','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color5);
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.>','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color6);

plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'-^','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color7);
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.d','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color8);

plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'-*','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color9);
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.o','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color10);


legend('R-MUSIC', 'R-MUSIC, Step 2',...
       'UR-MUSIC', 'UR-MUSIC, Step 2',...
       'UR-MUSIC, P = 50', 'UR-MUSIC, P = 50, Step 2',...
       'RSUR-MUSIC', 'RSUR-MUSIC, Step 2',...
       'RSUR-MUSIC, P = 50', 'RSUR-MUSIC, P = 50, Step 2');


% Second, plot the curves without markers.

ix = 8:18; 
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color4);

plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color5);
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color6);

plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color7);
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color8);

plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color9);
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color10);


% Finally, plot the markers.

ix = [8 11 14 17]; 
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [12 14 17];
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);

ix = [8 12 16];
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'+','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [9 12 15];
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'v','MarkerSize',11,'LineWidth',2.5,'Color',color4);


ix = [9 13 17];
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'x','MarkerSize',11,'LineWidth',2.5,'Color',color5);
ix = [8 14];
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'>','MarkerSize',11,'LineWidth',2.5,'Color',color6);

ix = [10 14];
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'^','MarkerSize',11,'LineWidth',2.5,'Color',color7);
ix = [10 13];
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'d','MarkerSize',11,'LineWidth',2.5,'Color',color8);

ix = [11 15];
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'*','MarkerSize',11,'LineWidth',2.5,'Color',color9);
ix = [11 16];
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'o','MarkerSize',11,'LineWidth',2.5,'Color',color10);


xlim([13 35]);
ix = 8:18; 
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('CMSE');



==> SubLeakFigs/CMSE_M10_N10_c0_plot.m <==
% Load M10_N10_c0.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];


% First, plot the curves invisibly to generate the legend.

ix = 4:15; % --> SNR: 6:2:28
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'-+','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.v','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);

plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'-x','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color5);
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.>','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color6);

plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'-^','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color7);
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.d','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color8);

plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'-*','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color9);
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.o','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color10);


legend('R-MUSIC', 'R-MUSIC, Step 2',...
       'UR-MUSIC', 'UR-MUSIC, Step 2',...
       'UR-MUSIC, P = 50', 'UR-MUSIC, P = 50, Step 2',...
       'RSUR-MUSIC', 'RSUR-MUSIC, Step 2',...
       'RSUR-MUSIC, P = 50', 'RSUR-MUSIC, P = 50, Step 2');


% Second, plot the curves without markers.

ix = 4:15; 
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color4);

plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color5);
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color6);

plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color7);
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color8);

plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color9);
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color10);


% Finally, plot the markers.

ix = [4 7 10 13]; 
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [7 13];
plot(SNR_vec(ix), root_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);

ix = [8 12];
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'+','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [5 10];
plot(SNR_vec(ix), unitary_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'v','MarkerSize',11,'LineWidth',2.5,'Color',color4);

ix = [6 9 11 14];
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'x','MarkerSize',11,'LineWidth',2.5,'Color',color5);
ix = [6 8];
plot(SNR_vec(ix), unitary_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'>','MarkerSize',11,'LineWidth',2.5,'Color',color6);

ix = [4 7];
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,1),'^','MarkerSize',11,'LineWidth',2.5,'Color',color7);
ix = [4 7];
plot(SNR_vec(ix), swap_P0_CMSE_tot_I_root_Music_data_dB(ix,2),'d','MarkerSize',11,'LineWidth',2.5,'Color',color8);

ix = [4 10];
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,1),'*','MarkerSize',11,'LineWidth',2.5,'Color',color9);
ix = [5 9 11];
plot(SNR_vec(ix), swap_P50_CMSE_tot_I_root_Music_data_dB(ix,2),'o','MarkerSize',11,'LineWidth',2.5,'Color',color10);


xlim([5 29]);
ix = 4:15;
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('CMSE');



==> SubLeakFigs/MSE_M10_N10_c09_plot.m <==
% Load M10_N10_c09.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];
color11 = [0 0 0];

% First, plot the curves invisibly to generate the legend.

ix = 8:18; % --> SNR: 14:2:34
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,1),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,1),'-+','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.v','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);

plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,1),'-x','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color5);
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.>','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color6);

plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,1),'-^','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color7);
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.d','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color8);

plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,1),'-*','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color9);
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.o','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color10);

plot(SNR_vec(ix), CRB_MSE_data(ix),'-','LineWidth',2.5,'Visible','off','Color',color11);

legend('R-MUSIC', 'R-MUSIC, Step 2',...
       'UR-MUSIC', 'UR-MUSIC, Step 2',...
       'UR-MUSIC, P = 50', 'UR-MUSIC, P = 50, Step 2',...
       'RSUR-MUSIC', 'RSUR-MUSIC, Step 2',...
       'RSUR-MUSIC, P = 50', 'RSUR-MUSIC, P = 50, Step 2', ...
       'CRB');


% Second, plot the curves without markers.

ix = 8:18; 
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color4);

plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color5);
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color6);

plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color7);
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color8);

plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color9);
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color10);

plot(SNR_vec(ix), CRB_MSE_data(ix),'LineWidth',2.5,'Color',color11);

% Finally, plot the markers.

ix = [8 11 16]; 
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,1),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [10 12 14];
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,2),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);

ix = [8 11 13];
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,1),'+','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [10 12];
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,2),'v','MarkerSize',11,'LineWidth',2.5,'Color',color4);

ix = [9 11 15];
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,1),'x','MarkerSize',11,'LineWidth',2.5,'Color',color5);
ix = [10 12 16];
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,2),'>','MarkerSize',11,'LineWidth',2.5,'Color',color6);


ix = [9 14];
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,1),'^','MarkerSize',11,'LineWidth',2.5,'Color',color7);
ix = [10 15];
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,2),'d','MarkerSize',11,'LineWidth',2.5,'Color',color8);

ix = [8 17];
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,1),'*','MarkerSize',11,'LineWidth',2.5,'Color',color9);
ix = [9 11 18];
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,2),'o','MarkerSize',11,'LineWidth',2.5,'Color',color10);

% plot(SNR_vec(ix), CRB_MSE_data(ix),'o','MarkerSize',11,'LineWidth',2.5,'Color',color11);

xlim([13 35]);
ix = 8:18;
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('MSE');



==> SubLeakFigs/MSE_M10_N10_c0_plot.m <==
% Load M10_N10_c0.mat

figure, axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];
color11 = [0 0 0];

% First, plot the curves invisibly to generate the legend.

ix = 4:15; % --> SNR: 6:2:28
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,1),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,1),'-+','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.v','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);

plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,1),'-x','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color5);
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.>','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color6);

plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,1),'-^','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color7);
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.d','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color8);

plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,1),'-*','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color9);
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.o','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color10);

plot(SNR_vec(ix), CRB_MSE_data(ix),'-','LineWidth',2.5,'Visible','off','Color',color11);


legend('R-MUSIC', 'R-MUSIC, Step 2',...
       'UR-MUSIC', 'UR-MUSIC, Step 2',...
       'UR-MUSIC, P = 50', 'UR-MUSIC, P = 50, Step 2',...
       'RSUR-MUSIC', 'RSUR-MUSIC, Step 2',...
       'RSUR-MUSIC, P = 50', 'RSUR-MUSIC, P = 50, Step 2', ...
       'CRB');


% Second, plot the curves without markers.

ix = 4:15; 
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color4);

plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color5);
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color6);

plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color7);
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color8);

plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,1),'LineWidth',2.5,'Color',color9);
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,2),'-.','LineWidth',2.5,'Color',color10);

plot(SNR_vec(ix), CRB_MSE_data(ix),'LineWidth',2.5,'Color',color11);

% Finally, plot the markers.

ix = [4 7 9 12]; 
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,1),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [6 8 10];
plot(SNR_vec(ix), root_P0_MSE_tot_I_root_Music_data_dB(ix,2),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);


ix = [4 7 9];
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,1),'+','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [6 8];
plot(SNR_vec(ix), unitary_P0_MSE_tot_I_root_Music_data_dB(ix,2),'v','MarkerSize',11,'LineWidth',2.5,'Color',color4);

ix = [5 7];
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,1),'x','MarkerSize',11,'LineWidth',2.5,'Color',color5);
ix = [6 8];
plot(SNR_vec(ix), unitary_P50_MSE_tot_I_root_Music_data_dB(ix,2),'>','MarkerSize',11,'LineWidth',2.5,'Color',color6);

ix = [5 7];
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,1),'^','MarkerSize',11,'LineWidth',2.5,'Color',color7);
ix = [6 8];
plot(SNR_vec(ix), swap_P0_MSE_tot_I_root_Music_data_dB(ix,2),'d','MarkerSize',11,'LineWidth',2.5,'Color',color8);

ix = [6 8];
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,1),'*','MarkerSize',11,'LineWidth',2.5,'Color',color9);
ix = [5 7 11];
plot(SNR_vec(ix), swap_P50_MSE_tot_I_root_Music_data_dB(ix,2),'o','MarkerSize',11,'LineWidth',2.5,'Color',color10);

% plot(SNR_vec(ix), CRB_MSE_data(ix),'o','MarkerSize',11,'LineWidth',2.5,'Color',color11);

xlim([5 29]);
ix = 4:15;
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('MSE');



==> SubLeakFigs/PD_M10_N10_c09_plot.m <==
% Load M10_N10_c09.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];


% First, plot the curves invisibly to generate the legend.

ix = 8:18; % --> SNR: 14:2:34
plot(SNR_vec(ix),  1 - root_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'-+','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.v','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);

plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'-x','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color5);
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.>','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color6);

plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'-^','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color7);
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.d','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color8);

plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'-*','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color9);
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.o','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color10);


legend('R-MUSIC', 'R-MUSIC, Step 2',...
       'UR-MUSIC', 'UR-MUSIC, Step 2',...
       'UR-MUSIC, P = 50', 'UR-MUSIC, P = 50, Step 2',...
       'RSUR-MUSIC', 'RSUR-MUSIC, Step 2',...
       'RSUR-MUSIC, P = 50', 'RSUR-MUSIC, P = 50, Step 2');


% Second, plot the curves without markers.

ix = 8:18;
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color4);

plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color5);
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color6);

plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color7);
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color8);

plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color9);
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color10);


% Finally, plot the markers.


ix = [9 12 15]; 
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [9 12 15];
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);

ix = [9 13];
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'+','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [9 13];
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'v','MarkerSize',11,'LineWidth',2.5,'Color',color4);

ix = [8 10 12];
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'x','MarkerSize',11,'LineWidth',2.5,'Color',color5);
ix = [10 14];
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'>','MarkerSize',11,'LineWidth',2.5,'Color',color6);

ix = [8 11];
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'^','MarkerSize',11,'LineWidth',2.5,'Color',color7);
ix = [9 12];
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'d','MarkerSize',11,'LineWidth',2.5,'Color',color8);

ix = [8 14];
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'*','MarkerSize',11,'LineWidth',2.5,'Color',color9);
ix = [9 11];
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'o','MarkerSize',11,'LineWidth',2.5,'Color',color10);


xlim([13 35]);
ix = 8:18;
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('PD');



==> SubLeakFigs/PD_M10_N10_c0_plot.m <==
% Load M10_N10_c0.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];


% First, plot the curves invisibly to generate the legend.

ix = 4:15; % --> SNR: 6:2:28
plot(SNR_vec(ix),  1 - root_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'-+','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.v','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);

plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'-x','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color5);
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.>','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color6);

plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'-^','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color7);
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.d','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color8);

plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'-*','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color9);
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.o','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color10);


legend('R-MUSIC', 'R-MUSIC, Step 2',...
       'UR-MUSIC', 'UR-MUSIC, Step 2',...
       'UR-MUSIC, P = 50', 'UR-MUSIC, P = 50, Step 2',...
       'RSUR-MUSIC', 'RSUR-MUSIC, Step 2',...
       'RSUR-MUSIC, P = 50', 'RSUR-MUSIC, P = 50, Step 2');


% Second, plot the curves without markers.

ix = 4:15; 
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color4);

plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color5);
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color6);

plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color7);
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color8);

plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'LineWidth',2.5,'Color',color9);
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'-.','LineWidth',2.5,'Color',color10);


% Finally, plot the markers.

ix = [4 7 9 12]; 
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [5 8];
plot(SNR_vec(ix), 1 - root_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);


ix = [6 10];
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'+','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [5 11];
plot(SNR_vec(ix), 1 - unitary_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'v','MarkerSize',11,'LineWidth',2.5,'Color',color4);

ix = [5 9];
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'x','MarkerSize',11,'LineWidth',2.5,'Color',color5);
ix = [6 9];
plot(SNR_vec(ix), 1 - unitary_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'>','MarkerSize',11,'LineWidth',2.5,'Color',color6);


ix = [4 12];
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,1)/MCiters,'^','MarkerSize',11,'LineWidth',2.5,'Color',color7);
ix = [5 10];
plot(SNR_vec(ix), 1 - swap_P0_miss_tot_I_root_Music_data(ix,2)/MCiters,'d','MarkerSize',11,'LineWidth',2.5,'Color',color8);


ix = [4 7];
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,1)/MCiters,'*','MarkerSize',11,'LineWidth',2.5,'Color',color9);
ix = [5 8];
plot(SNR_vec(ix), 1 - swap_P50_miss_tot_I_root_Music_data(ix,2)/MCiters,'o','MarkerSize',11,'LineWidth',2.5,'Color',color10);


xlim([5 29]);
ix = 4:15;
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('PD');



==> SubLeakFigs/Root_swap_M10_N10_c0_plot.m <==
% Load root_swap_C0.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];
color11 = [0 0 0];


% First, plot the curves invisibly to generate the legend.

ix = 1:23; % --> SNR: 6:28

plot(SNR_vec(ix),root_swap_prob(ix),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix),root_swap_prob_lower_bound(ix),'-<','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix),1-successful_ML_no_subspace_swap_prob(ix),'-s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);


legend('Probability of root-swap, simulation',...
       'Probability of root-swap, theoretical approximation',...
       'Probability of ML failure, simulation');


% Second, plot the curves without markers.

ix = 1:23; % --> SNR: 6:28

plot(SNR_vec(ix),root_swap_prob(ix),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix),root_swap_prob_lower_bound(ix),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix),1-successful_ML_no_subspace_swap_prob(ix),'LineWidth',2.5,'Color',color2);


% Finally, plot the markers.

ix = [1 4 7 11]; 
plot(SNR_vec(ix), root_swap_prob(ix),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [4 6 10];
plot(SNR_vec(ix), root_swap_prob_lower_bound(ix),'<','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [1 4 8];
plot(SNR_vec(ix), 1-successful_ML_no_subspace_swap_prob(ix),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);


xlim([5 29]);
set(gca,'xtick', 6:2:28);

grid on

xlabel('SNR');
ylabel('RS');



==> SubLeakFigs/Root_swap_M10_N10_c9_plot.m <==
% Load root_swap_C09.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];
color11 = [0 0 0];


% First, plot the curves invisibly to generate the legend.

ix = 1:21; % --> SNR: 14:34

plot(SNR_vec(ix),root_swap_prob(ix),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix),root_swap_prob_lower_bound(ix),'-<','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix),1-successful_ML_no_subspace_swap_prob(ix),'-s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);


legend('Probability of root-swap, simulation',...
       'Probability of root-swap, theoretical approximation',...
       'Probability of ML failure, simulation');


% Second, plot the curves without markers.

ix = 1:21; % --> SNR: 14:34

plot(SNR_vec(ix),root_swap_prob(ix),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix),root_swap_prob_lower_bound(ix),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix),1-successful_ML_no_subspace_swap_prob(ix),'LineWidth',2.5,'Color',color2);


% Finally, plot the markers.

ix = [1 4 7 10]; 
plot(SNR_vec(ix), root_swap_prob(ix),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [4 5 6 10];
plot(SNR_vec(ix), root_swap_prob_lower_bound(ix),'<','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [1 4 8];
plot(SNR_vec(ix), 1-successful_ML_no_subspace_swap_prob(ix),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);


xlim([13 35]);
set(gca,'xtick', 14:2:34);

grid on

xlabel('SNR');
ylabel('RS');



==> SubLeakFigs/Sub_Leak_M10_N10_c09_plot.m <==
% Load Theory_and_root_M10_N10_P0_c0_gamma050.mat
figure,
axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];
color11 = [0 0 0];


% First, plot the curves invisibly to generate the legend.

ix = 8:18; % --> SNR: 14:2:34

plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,1)),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,2)),'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,1)),'-<','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,2)),'-.p','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);


legend('Simulation, Step 1',...
       'Simulation, Step 2',...
       'Theoretical approximation, Step 1', ...
       'Theoretical approximation, Step 2');


% Second, plot the curves without markers.

ix = 8:18; % --> SNR: 14:2:34

plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,1)),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,2)),'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,1)),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,2)),'-.','LineWidth',2.5,'Color',color4);


% Finally, plot the markers.

ix = [8 12 16]; 
plot(SNR_vec(ix), 10*log10(subspace_leakage_I_root_Music_data(ix,1)),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [10 14 18];
plot(SNR_vec(ix), 10*log10(subspace_leakage_I_root_Music_data(ix,2)),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);

ix = [8 13 17];
plot(SNR_vec(ix), 10*log10(Expected_subspace_leakage_I_root_Music(ix,1)),'<','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [9 13 17];
plot(SNR_vec(ix), 10*log10(Expected_subspace_leakage_I_root_Music(ix,2)),'p','MarkerSize',11,'LineWidth',2.5,'Color',color4);


xlim([13 35]);
ix = 8:18; % --> SNR: 14:2:34
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('SL');



==> SubLeakFigs/Sub_Leak_M10_N10_c0_plot.m <==
% Load Theory_and_root_M10_N10_P0_c09_gamma050.mat

axes('position',[0.08 0.13 0.47 0.8],'FontSize',15);

% Define colors
color1 = [0 0 1];
color2 = [1 0 0];
color3 = [0 0.5 0];
color4 = [1 0 1];
color5 = [0.2 0.8 0.5];
color6 = [1 0.2 0.5];
color7 = [0 0.5 1];
color8 = [1 0.5 0];
color9 = [0 0.7 0.7];
color10 = [0.9 0.7 0.1];
color11 = [0 0 0];


% First, plot the curves invisibly to generate the legend.

ix = 4:15; % --> SNR: 6:2:28

plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,1)),'.-','MarkerSize',20,'LineWidth',2.5,'Visible','off','Color',color1);
hold on
plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,2)),'-.s','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color2);

plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,1)),'-<','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color3);
plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,2)),'-.p','MarkerSize',11,'LineWidth',2.5,'Visible','off','Color',color4);


legend('Simulation, Step 1',...
       'Simulation, Step 2',...
       'Theoretical approximation, Step 1', ...
       'Theoretical approximation, Step 2');


% Second, plot the curves without markers.

ix = 4:15; % --> SNR: 6:2:28

plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,1)),'LineWidth',2.5,'Color',color1);
plot(SNR_vec(ix),10*log10(subspace_leakage_I_root_Music_data(ix,2)),'-.','LineWidth',2.5,'Color',color2);

plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,1)),'LineWidth',2.5,'Color',color3);
plot(SNR_vec(ix),10*log10(Expected_subspace_leakage_I_root_Music(ix,2)),'-.','LineWidth',2.5,'Color',color4);


% Finally, plot the markers.

ix = [4 8 12]; 
plot(SNR_vec(ix), 10*log10(subspace_leakage_I_root_Music_data(ix,1)),'.','MarkerSize',20,'LineWidth',2.5,'Color',color1);
ix = [6 10 14];
plot(SNR_vec(ix), 10*log10(subspace_leakage_I_root_Music_data(ix,2)),'s','MarkerSize',11,'LineWidth',2.5,'Color',color2);

ix = [4 9 13];
plot(SNR_vec(ix), 10*log10(Expected_subspace_leakage_I_root_Music(ix,1)),'<','MarkerSize',11,'LineWidth',2.5,'Color',color3);
ix = [5 9 13];
plot(SNR_vec(ix), 10*log10(Expected_subspace_leakage_I_root_Music(ix,2)),'p','MarkerSize',11,'LineWidth',2.5,'Color',color4);


xlim([5 29]);
ix = 4:15;
set(gca,'xtick', SNR_vec(ix));

grid on

xlabel('SNR');
ylabel('SL');


